Formation of Quasi-Singularities for Compressible Euler Flows

This paper establishes a novel quasi-singularity formation phenomenon for the three-dimensional isentropic compressible Euler equations. For any prescribed finite collections of pairwise distinct points $\{z^{(1)}_j\}_{j=1}^N, \{z^{(2)}_j\}_{j=1}^N \subset \mathbb{R}^3$, an arbitrarily large parameter $M \gg 1$, and an arbitrary time $T>0$, we explicitly construct real-analytic initial data and an external force generated by Herglotz-type wave fields together with a suitably chosen damping parameter. We prove that the corresponding unique classical solution exists on $[0,T]$ and exhibits the following properties: first, the pressure remains uniformly bounded from below and above proportionally to the constant initial pressure; second, every component of the velocity and its first-order spatial derivatives simultaneously undergo high-amplitude (exceeding $M$) and high-frequency oscillations at all points $z^{(1)}_j$ ($j=1,\dots,N$) throughout $[0,T]$; and third, the velocity and its first-order spatial derivatives remain uniformly bounded by $1$ at all points $z^{(2)}_j$ ($j=1,\dots,N$) throughout $[0,T]$. The construction exhibits two complementary features: localized large-amplitude oscillations of the velocity and its spatial gradient at prescribed points, and a pronounced contrast between the two groups of points. Since the solution remains smooth, this behavior may be viewed as an intermediate regime between moderate regular flows and genuine finite-time blowup. Moreover, the initial data, external force, and damping parameter are specified explicitly, providing a concrete framework for investigating such behavior in controlled compressible flows. The proof combines the construction of Herglotz wave fields with a suitable choice of the damping parameter and quantitative energy estimates for the nonlinear remainder.

==> herglotz.py <==
"""Sphere quadrature for the minimum-norm Herglotz interpolant."""
import numpy as np
from scipy.special import roots_legendre
from scipy.linalg import lstsq

Z = np.array([[0,0,0],[0,0,1],[1,0,1],[1,0,0]], dtype=float)
POWERS = [(0,0,0),(1,0,0),(0,1,0),(0,0,1),(2,0,0),(1,1,0),(1,0,1),(0,2,0),(0,1,1)]
C = np.array([[-33]+[11]*8]*2+[[-1.5]+[.5]*8]*2)

def wave(order=24):
    u, w = roots_legendre(order)
    phi = 2*np.pi*np.arange(2*order)/(2*order)
    r = np.sqrt(1-u*u)
    d = np.stack(np.broadcast_arrays(r[:,None]*np.cos(phi),r[:,None]*np.sin(phi),u[:,None]+0*phi),-1).reshape(-1,3)
    w = np.repeat(w * np.pi/order,2*order)
    jet = np.prod((1j*d[None,:,:])**np.array(POWERS)[:,None,:],axis=-1)
    ev = (np.exp(1j*(Z@d.T))[:,None,:]*jet).reshape(36,-1)
    mat = ev*np.sqrt(w)
    g, _, _, sing = lstsq(mat,C.ravel(),lapack_driver="gelsd")
    return d, g*np.sqrt(w), sing[0]/sing[-1], np.max(np.abs(mat@g-C.ravel()))

def eval_points(x,d,g,derivatives=POWERS):
    mult = np.prod((1j*d[None,:,:])**np.asarray(derivatives)[:,None,:],axis=-1)
    return (np.exp(1j*(x@d.T))@(g*mult).T).real

def eval_grid(axes,d,g):
    ex,ey,ez = [np.exp(1j*np.outer(axis,d[:,k])) for k,axis in enumerate(axes)]
    tmp = (ex[:,None,:]*ey[None,:,:]*g[None,None,:]).reshape(ex.shape[0]*ey.shape[0],-1)
    return (tmp@ez.T).real.reshape(*map(len,axes))

if __name__ == "__main__":
    d,g,c,e=wave()
    print(c,e)
    for p in [0.1,0.25,0.5,1.,2.]:
        x,z,y=np.linspace(-p,1+p,21),np.linspace(-p,1+p,21),np.linspace(-p,p,11)
        xyz=np.array(np.meshgrid(x,y,z,indexing='ij')).reshape(3,-1).T
        data=np.concatenate([eval_points(b,d,g) for b in np.array_split(xyz,20)],0)
        print(p, np.max(np.abs(data),axis=0))


==> plot_focused_damping.py <==
"""Use the computed Euler velocity and gradient to compare two damping strengths."""
from pathlib import Path
import json
import numpy as np
from scipy.interpolate import CubicSpline
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import AsinhNorm
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator, FormatStrFormatter

OMEGA = 1000.0
T = 10.0
HALF_PERIOD = np.pi / OMEGA
DAMPING = (6, 7)
PHASES = (32, 1591, 3180)
POINTS = [(0.0, 0.0), (0.0, 1.0), (1.0, 1.0), (1.0, 0.0)]
POINT_LABELS = [r"$z_1^{(1)}=(0,0,0)$", r"$z_2^{(1)}=(0,0,1)$",
                r"$z_1^{(2)}=(1,0,1)$", r"$z_2^{(2)}=(1,0,0)$"]
COLORS = {6: "#17647e", 7: "#ab4626"}
STYLES = ("-", (0, (4, 2)))
OUT = Path("figures")
OUT.mkdir(exist_ok=True)
plt.rcParams.update({"font.size": 10, "axes.spines.top": False, "axes.spines.right": False,
                     "grid.alpha": .22, "pdf.fonttype": 42, "savefig.bbox": "tight"})


def load_run(k):
    path = Path(f"k{k}_probes.csv")
    if not path.exists():
        path = Path("data")/(path.name+".gz")
    data = np.loadtxt(path, delimiter=",", skiprows=1).reshape(-1, 4, 15)
    quality = np.loadtxt(f"k{k}_diagnostics.csv", delimiter=",", skiprows=1)
    time = data[:, 0, 0]
    assert np.all(time[:, None] == data[:, :, 0])
    assert np.array_equal(data[:, :, 1], np.broadcast_to(np.arange(4), data.shape[:2]))
    assert time[0] == 0 and time[-1] == T and quality[-1, 0] == T
    assert np.all(np.isfinite(data)) and np.all(np.isfinite(quality))
    assert np.min(quality[:, 1]) > 0
    return time, data[:, :, 2:14], quality


def save(fig, name):
    fig.savefig(OUT/(name+".pdf"))
    fig.savefig(OUT/(name+".png"), dpi=170)
    plt.close(fig)


def component_peaks(run):
    t, q, quality = run
    half_index = np.floor(t / HALF_PERIOD + .5).astype(int)
    phases, starts = np.unique(half_index, return_index=True)
    ends = np.r_[starts[1:], len(t)]
    # Columns: half-cycle, times and extrema for high/low velocity and gradient.
    out = np.empty((len(phases), 9))
    for j, (m, start, end) in enumerate(zip(phases, starts, ends)):
        out[j, 0] = m
        for i, slc in enumerate((slice(0, 3), slice(3, 12))):
            high = ((-1.)**m*q[start:end, :2, slc]).min(axis=(1, 2))
            low = np.abs(q[start:end, 2:, slc]).max(axis=(1, 2))
            imax, jmax = np.argmax(high), np.argmax(low)
            out[j, 1+4*i:5+4*i] = [t[start+imax], high[imax],
                                     t[start+jmax], low[jmax]]
    m = np.arange(int(T / HALF_PERIOD)+1)
    peak_times = m * HALF_PERIOD
    signed = CubicSpline(t, q[:, :2])(peak_times)*((-1.)**m)[:, None, None]
    low = np.abs(q[:, 2:])
    return out, {
        "time_end": float(t[-1]),
        "time_step": float(t[1]-t[0]),
        "prescribed_signed_velocity_min": float(signed[:, :, :3].min()),
        "prescribed_signed_gradient_min": float(signed[:, :, 3:].min()),
        "common_sampled_velocity_peak_min": float(out[:,2].min()),
        "common_sampled_gradient_peak_min": float(out[:,6].min()),
        "second_group_velocity_max": float(low[:, :, :3].max()),
        "second_group_gradient_max": float(low[:, :, 3:].max()),
        "box_sampled_density_min": float(quality[:,1].min()),
        "box_sampled_density_max": float(quality[:,2].max()),
        "max_mass_defect": float(np.max(np.abs(quality[:,4]-1))),
        "half_cycles_shown": len(phases),
    }


runs = {k: load_run(k) for k in DAMPING}
records = {}
summary = {}
for k,run in runs.items():
    peaks,stats=component_peaks(run)
    records[k] = peaks
    summary[f"1e{k}"] = stats
    np.savetxt(f"k{k}_half_cycle_peaks.csv", peaks, delimiter=",", comments="", fmt="%.12g",
               header="m,t_high_velocity,high_velocity,t_small_velocity,small_velocity,"
                      "t_high_gradient,high_gradient,t_small_gradient,small_gradient")
Path("focused_damping_summary.json").write_text(json.dumps(summary,indent=2)+"\n")
print(json.dumps(summary,indent=2))

legenda = [Line2D([0], [0], c=COLORS[k], lw=2., label=rf"$\kappa=10^{k}$") for k in DAMPING]
legend_probes = [Line2D([0], [0], c=".32", lw=1.4, ls=STYLES[j],
                       label=f"Probe {j+1} in the group") for j in range(2)]
threshold_legend = Line2D([0], [0], c=".5", ls=":", lw=1., label="Threshold")

WINDOWS = [(0., .020), (4.992, 5.005), (9.984, 9.997)]
COMPONENTS = [(0, r"$v^{(1)}$", "velocity"), (3, r"$\partial_{x_1}v^{(1)}$", "gradient")]
for index,title,stem in COMPONENTS:
    fig, axes = plt.subplots(3, 2, figsize=(9.1, 6.2), layout="constrained")
    splines={k:CubicSpline(t,q[:,:,index]) for k,(t,q,_) in runs.items()}
    for col,group in enumerate(((0,1),(2,3))):
        threshold=(10,1)[col]
        bounds = [-threshold, threshold]
        for row, (start, end) in enumerate(WINDOWS):
            ax=axes[row,col]
            x=np.linspace(start,end,1201)
            for k,spline in splines.items():
                y=spline(x)
                for off,j in enumerate(group):
                    ax.plot(x,y[:,j],c=COLORS[k],ls=STYLES[off],lw=1.35)
                bounds.extend((float(y[:,group].min()),float(y[:,group].max())))
            for sign in (-1,1):
                ax.axhline(sign*threshold,c=".5",ls=":",lw=1.,zorder=0)
            ax.set_xlim(start,end)
            ax.xaxis.set_major_locator(MaxNLocator(nbins=5))
            ax.xaxis.set_major_formatter(FormatStrFormatter("%.3f"))
            ax.set_xlabel(r"Time $t$")
            ax.set_ylabel(title)
            ax.grid()
            if row==0:
                ax.set_title(("First group", "Second group")[col])
        lo,hi=min(bounds),max(bounds)
        gap=.08*(hi-lo)
        for ax in axes[:,col]:
            ax.set_ylim(lo-gap,hi+gap)
    fig.legend(handles=legenda+legend_probes+[threshold_legend],
               loc="outside lower center",ncol=5,fontsize=8.5,frameon=False)
    save(fig,stem+"_time_windows")

fig, axes=plt.subplots(2, 2, figsize=(8.9, 4.9), sharex=True, layout="constrained")
for row in range(2):
    for col in range(2):
        ax=axes[row,col]
        y_thresh=(10,1)[col]
        bounds=[y_thresh]
        for k, rr in records.items():
            x, y=rr[:,1+4*row+2*col],rr[:,2+4*row+2*col]
            ax.scatter(x,y,c=COLORS[k],s=3.8,alpha=.53,linewidths=0,
                       marker={6:"o",7:"D"}[k])
            bounds.extend((float(y.min()),float(y.max())))
        ax.axhline(y_thresh,c=".5",ls=":",lw=1.)
        pad=.11*max(.25,max(bounds)-min(bounds))
        ax.set_xlim(0,T)
        ax.set_ylim(min(bounds)-pad,max(bounds)+pad)
        ax.set_ylabel(("Velocity components", "Gradient entries")[row])
        ax.grid()
        if row==0:
            ax.set_title(("First group: common signed peaks",
                          "Second group: absolute maxima")[col])
        else:
            ax.set_xlabel(r"Peak time $t$")
fig.legend(handles=legenda+[threshold_legend], loc="outside lower center",ncol=3,frameon=False)
save(fig,"all_half_cycle_peaks")

fields = {}
spatial_phases = (*PHASES, "actual_crest")
maxima=np.zeros(2)
for m in spatial_phases:
    for k in DAMPING:
        if m == "actual_crest":
            filename=f"k{k}_actual_crest.csv"
            expected_time=records[k][32,1]
        else:
            filename=f"k{k}_phase_{m}.csv"
            expected_time=m*HALF_PERIOD
        q=np.loadtxt(filename,delimiter=",",skiprows=1)
        assert np.allclose(q[:,0],expected_time,rtol=0,atol=1.e-13)
        x,z=np.unique(q[:,1]),np.unique(q[:,2])
        xf,zf=np.meshgrid(x,z,indexing="ij")
        assert np.allclose(q[:,1],xf.ravel()) and np.allclose(q[:,2],zf.ravel())
        fields[k,m]=x,z,q[:,5:].reshape(len(x),len(z),2),expected_time
        for x0,z0 in POINTS:
            visible=(abs(x-x0)<=.101)[:,None] & (abs(z-z0)<=.101)[None,:]
            maxima=np.maximum(maxima,fields[k,m][2][visible].max(axis=0))
upper=(np.maximum(10.5,maxima))
norms=[AsinhNorm(linear_width=1.3, vmin=0., vmax=vmax) for vmax in upper]


def ticks(vmax):
    return [x for x in (0.,1.,3.,10.,20.,50.,100.,200.,400.) if x <= vmax]


for m in spatial_phases:
    fig, axes=plt.subplots(4,4,figsize=(9.3,7.6),layout="constrained")
    mesh=[None,None]
    for row,(quantity,k) in enumerate(((0,6),(0,7),(1,6),(1,7))):
        x,z,img,time=fields[k,m]
        for j,(x0,z0) in enumerate(POINTS):
            ax=axes[row,j]
            ii,jj=abs(x-x0)<=.101,abs(z-z0)<=.101
            value=img[:,:,quantity]
            local=value[np.ix_(ii,jj)].T
            mesh[quantity]=ax.pcolormesh(x[ii]-x0,z[jj]-z0,local,shading="nearest",
                    cmap=("Blues","Purples")[quantity],norm=norms[quantity])
            ax.scatter([0],[0],s=22,facecolor="white",edgecolor="#222",linewidth=.9,zorder=4)
            probe=float(value[np.argmin(abs(x-x0)),np.argmin(abs(z-z0))])
            ax.text(.93,.09,f"{probe:.2f}",transform=ax.transAxes,ha="right",va="bottom",
                    fontsize=8.5,bbox={"boxstyle":"round,pad=.15","facecolor":"white",
                    "alpha":.86,"edgecolor":"none"})
            ax.set_aspect("equal")
            ax.set_xticks([-.1,0,.1])
            ax.set_yticks([-.1,0,.1])
            if j==0:
                row_label=rf"$\kappa=10^{k}$"
                if m == "actual_crest":
                    row_label+=rf", $t={time:.5f}$"
                ax.set_ylabel(row_label+"\n"+r"$x_3-z_{j,3}^{(r)}$")
            else:
                ax.set_yticklabels([])
            if row==0:
                ax.set_title(POINT_LABELS[j],fontsize=9.5)
            if row==3:
                ax.set_xlabel(r"$x_1-z_{j,1}^{(r)}$")
            else:
                ax.set_xticklabels([])
    for i, lab in enumerate((r"$\max_i |v^{(i)}|$",
                              r"$\max_{i,j}|\partial_{x_j}v^{(i)}|$")):
        positions=ticks(upper[i])
        bar=fig.colorbar(mesh[i],ax=axes[2*i:2*i+2,:],shrink=.93)
        bar.set_ticks(positions,labels=[f"{value:g}" for value in positions])
        bar.set_label(lab)
    if m == "actual_crest":
        fig.suptitle(r"Spatial magnitudes at sampled velocity crests near $t_{32}$",fontsize=12)
        save(fig,"spatial_actual_velocity_crests")
    else:
        fig.suptitle(rf"Spatial magnitudes at $t_{{{m}}}={m*HALF_PERIOD:.5f}$, plane $x_2=0$",
                     fontsize=12)
        save(fig,f"spatial_peaks_m{m}")


==> prepare.py <==
"""Evaluate the manuscript field and its derivatives on a tapered periodic box."""
import argparse
import numpy as np
from herglotz import wave, eval_grid, Z

p = argparse.ArgumentParser(description=__doc__)
p.add_argument("name")
p.add_argument("--h", type=float, required=True)
p.add_argument("--pad", type=float, required=True)
p.add_argument("--plateau", type=float, default=.145)
args = p.parse_args()
h, pad, a = args.h,args.pad,args.plateau
origin = np.array([-pad]*3)
end = np.array([1+pad,pad,1+pad])
sz = np.rint((end-origin)/h).astype(int)
assert np.allclose(sz*h,end-origin)
axes = [o+np.arange(n)*h for o,n in zip(origin,sz)]
d,g,condition,error = wave()
def taper(x, lower, upper):
    exterior = np.maximum(lower-x,x-upper)
    u = (exterior-a)/(pad-a)
    value = np.ones_like(x)
    slope = np.zeros_like(x)
    value[u>=1] = 0
    mid = (u>0)&(u<1)
    um = u[mid]
    log_ratio = 1/(1-um)-1/um
    b = np.exp(-np.abs(log_ratio))
    # Use stable evaluation of the smooth step and its derivative.
    value[mid] = np.where(log_ratio>0, b/(1+b), 1/(1+b))
    slope[mid] = -(b/(1+b)**2)*(1/um**2+1/(1-um)**2)/(pad-a)
    slope[x<lower] *= -1
    return value,slope
w = [taper(x,0,L) for x,L in zip(axes,[1,0,1])]
cut = np.einsum("i,j,k->ijk",*(b[0] for b in w))
v0 = np.stack([eval_grid(axes,d,1j*d[:,i]*g) for i in range(3)],axis=-1)
data = [np.ascontiguousarray(cut[...,None]*v0)]
for j in range(3):
    wc = np.einsum("i,j,k->ijk",*(b[i==j] for i,b in enumerate(w)))
    dv0 = np.stack([eval_grid(axes,d,-d[:,i]*d[:,j]*g) for i in range(3)],axis=-1)
    data.append(np.ascontiguousarray(cut[...,None]*dv0+wc[...,None]*v0))
data = np.concatenate(data,axis=-1)
ids = np.rint((Z-origin)/h).astype(int)
assert np.allclose(ids*h+origin,Z)
assert np.max(np.abs(data[tuple(ids.T)] - np.array([[11]*12]*2+[[.5]*12]*2)))<1e-7
np.savez(args.name+".npz", axes_x=axes[0],axes_y=axes[1],axes_z=axes[2],ids=ids,condition=condition,interpolation_error=error)
data.tofile(args.name+".bin")
print(*sz,*[",".join(map(str,row)) for row in ids])
print("max |v_h|_1 =",np.abs(data[...,:3]).sum(axis=-1).max(),"max |div v_h| =",np.abs(data[...,3]+data[...,7]+data[...,11]).max())


==> run_focused_damping.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
PYTHON_BIN="${PYTHON:-python3}"
CXX_BIN="${CXX:-clang++}"
export OPENBLAS_NUM_THREADS=1
export MPLCONFIGDIR="${MPLCONFIGDIR:-$(mktemp -d)}"
"$CXX_BIN" -O3 -std=c++17 solve.cpp -o euler_solver
"$PYTHON_BIN" prepare.py k6 --h .025 --pad .25
cp k6.bin k7.bin
./euler_solver k6 60 20 60 .025 128000 10 1000 1000000
./euler_solver k7 60 20 60 .025 40000 10 1000 10000000
"$PYTHON_BIN" plot_focused_damping.py
"$PYTHON_BIN" write_focused_section.py


==> solve.cpp <==
// Fourth-order finite differences and exponential Runge--Kutta time stepping.
// State: rho/rho0 - 1 and the three components of the velocity correction.
#include <algorithm>
#include <array>
#include <cmath>
#include <cstdlib>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <stdexcept>
#include <string>
#include <vector>
using Vec = double __attribute__((ext_vector_type(4)));
struct Field { Vec velocity, dx, dy, dz; };
struct Neighbor { int xm, xp, xmm, xpp, ym, yp, ymm, ypp, zm, zp, zmm, zpp; };
struct Range { double lo=0.,hi=0.,max_w=0.; };
int main(int argc,char** argv) try {
    if (argc!=10) throw std::runtime_error("usage: solve prefix nx ny nz h steps T omega kappa");
    const std::string prefix=argv[1];
    const int nx=std::stoi(argv[2]),ny=std::stoi(argv[3]),nz=std::stoi(argv[4]),steps=std::stoi(argv[6]);
    const double h=std::stod(argv[5]), T=std::stod(argv[7]), omega=std::stod(argv[8]), k=std::stod(argv[9]);
    const double dt=T/steps, dh=1./(12.*h), sigma=.4;
    const int n=nx*ny*nz;
    std::vector<Field> field(n);
    std::ifstream input(prefix+".bin",std::ios::binary);
    for(auto& f:field) {
        for(Vec* vec:{&f.velocity,&f.dx,&f.dy,&f.dz}) {
            std::array<double,3> a{};
            input.read(reinterpret_cast<char*>(a.data()),3*sizeof(double));
            *vec=Vec{0.,a[0],a[1],a[2]};
        }
    }
    if (!input) throw std::runtime_error("Could not read the prescribed field");
    auto idx=[&](int i,int j,int l){return (((i+nx)%nx)*ny+(j+ny)%ny)*nz+(l+nz)%nz;};
    std::vector<Neighbor> neighbors(n);
    for(int i=0;i<nx;++i) for(int j=0;j<ny;++j) for(int l=0;l<nz;++l) {
        neighbors[idx(i,j,l)]={idx(i-1,j,l),idx(i+1,j,l),idx(i-2,j,l),idx(i+2,j,l),
            idx(i,j-1,l),idx(i,j+1,l),idx(i,j-2,l),idx(i,j+2,l),
            idx(i,j,l-1),idx(i,j,l+1),idx(i,j,l-2),idx(i,j,l+2)};
    }
    const int pad=static_cast<int>(std::lround((nx-1./h)/2.));
    const int unit=static_cast<int>(std::lround(1./h));
    const std::array<int,4> probes={idx(pad,pad,pad),idx(pad,pad,pad+unit),
        idx(pad+unit,pad,pad+unit),idx(pad+unit,pad,pad)};
    std::vector<Vec> u(n),a(n),b(n),c(n),n1(n),n2(n),n3(n),n4(n),flux(n);
    auto grad=[&](int i,const std::vector<Vec>& s){
        const auto& g=neighbors[i];
        return std::array<Vec,3>{dh*(8.*(s[g.xp]-s[g.xm])-(s[g.xpp]-s[g.xmm])),
            dh*(8.*(s[g.yp]-s[g.ym])-(s[g.ypp]-s[g.ymm])),
            dh*(8.*(s[g.zp]-s[g.zm])-(s[g.zpp]-s[g.zmm]))};
    };
    auto rhs=[&](const std::vector<Vec>& s,std::vector<Vec>& out,double phase){
        const double co=std::cos(phase),si=omega*std::sin(phase);
        for(int i=0;i<n;++i) flux[i]=(1.+s[i][0])*(s[i]+co*field[i].velocity);
        for(int i=0;i<n;++i){
            const Field& f=field[i];
            const Vec v=s[i]+co*f.velocity;
            const auto d=grad(i,s);
            Vec fval=si*f.velocity-v[1]*(d[0]+co*f.dx)-v[2]*(d[1]+co*f.dy)-v[3]*(d[2]+co*f.dz);
            const auto fd=grad(i,flux);
            fval[0]=-fd[0][1]-fd[1][2]-fd[2][3];
            const double speed=omega*omega*std::pow(1.+s[i][0],sigma-1.);
            fval-=speed*Vec{0.,d[0][0],d[1][0],d[2][0]};
            out[i]=fval;
        }
    };
    const double z=-k*dt, e=std::exp(z), e2=std::exp(.5*z), z2=z*z,z3=z2*z;
    if (std::abs(z)<.05) throw std::runtime_error("This experiment uses |kappa*dt| >= 0.05 to avoid cancellation in its coefficients");
    const double qs=dt*std::expm1(.5*z)/z;
    const Vec E{1.,e,e,e},E2{1.,e2,e2,e2},Q{.5*dt,qs,qs,qs};
    const double fs1=dt*(-4.-z+e*(4.-3.*z+z2))/z3;
    const double fs2=dt*(2.+z+e*(-2.+z))/z3;
    const double fs3=dt*(-4.-3.*z-z2+e*(4.-z))/z3;
    const Vec F1{dt/6,fs1,fs1,fs1},F2{dt/3,2*fs2,2*fs2,2*fs2},F3{dt/6,fs3,fs3,fs3};
    std::ofstream history(prefix+"_probes.csv"), quality(prefix+"_diagnostics.csv"), line(prefix+"_line.csv");
    history<<std::setprecision(15)<<"time,point,vx,vy,vz,dxvx,dxvy,dxvz,dyvx,dyvy,dyvz,dzvx,dzvy,dzvz,pressure_ratio\n";
    quality<<std::setprecision(15)<<"time,rho_min,rho_max,max_w,mass_ratio\n";
    line<<std::setprecision(15)<<"time,x,vx,dxvx\n";
    auto diagnose=[&](double t) {
        Range r;
        double mass=0.;
        for(const Vec& s:u) {
            r.lo=std::min(r.lo,s[0]); r.hi=std::max(r.hi,s[0]);
            r.max_w=std::max({r.max_w,std::abs(s[1]),std::abs(s[2]),std::abs(s[3])});
            mass+=1.+s[0];
        }
        quality<<t<<','<<1.+r.lo<<','<<1.+r.hi<<','<<r.max_w<<','<<mass/n<<'\n';
        if(!std::isfinite(mass)||r.hi>10000.||r.lo<=-1.)
            throw std::runtime_error("nonphysical numerical state at t="+std::to_string(t));
    };
    auto sample=[&](double t) {
        const double co=std::cos(omega*t);
        for(int j=0;j<4;++j) {
            const int i=probes[j];
            const Field& f=field[i];
            const auto d=grad(i,u);
            history<<t<<','<<j;
            for(const Vec v:{u[i]+co*f.velocity,d[0]+co*f.dx,d[1]+co*f.dy,d[2]+co*f.dz})
                for(int l=1;l<4;++l) history<<','<<v[l];
            history<<','<<std::pow(1.+u[i][0],1.4)<<'\n';
        }
    };
    auto sample_line=[&](double t){
        const double co=std::cos(omega*t);
        for(int j=0;j<=unit;++j){
            const int i=idx(pad+j,pad,pad);
            line<<t<<','<<j*h<<','<<u[i][1]+co*field[i].velocity[1]<<','
                <<grad(i,u)[0][1]+co*field[i].dx[1]<<'\n';
        }
    };
    auto sample_slice=[&](double t,const std::vector<Vec>& state,std::ostream& slice){
        const double co=std::cos(omega*t);
        slice<<std::setprecision(15)<<"time,x,z,vx,dxvx,max_abs_v,max_abs_dv\n";
        for(int j=0;j<nx;++j) for(int l=0;l<nz;++l){
            const int i=idx(j,pad,l);
            const Field& f=field[i];
            const auto d=grad(i,state);
            const Vec v=state[i]+co*f.velocity;
            const std::array<Vec,3> dv={d[0]+co*f.dx,d[1]+co*f.dy,d[2]+co*f.dz};
            double mv=0.,md=0.;
            for(int q=1;q<4;++q){
                mv=std::max(mv,std::abs(v[q]));
                for(auto row:dv) md=std::max(md,std::abs(row[q]));
            }
            slice<<t<<','<<(j-pad)*h<<','<<(l-pad)*h<<','<<v[1]<<','<<dv[0][1]<<','<<mv<<','<<md<<'\n';
        }
    };
    const double pi=std::acos(-1.);
    const std::array<int,3> image_phases{32,1591,3180};
    std::size_t next_image=0;
    std::vector<Vec> image_state(n),crest_state(n);
    const double crest_left=31.5*pi/omega, crest_right=32.5*pi/omega;
    double crest_score=-INFINITY, crest_time=0.;
    bool saved_crest=false;
    int prev_phase=-1;
    for(int step=0;step<=steps;++step){
        const double t=step*dt,p=omega*t, pm=p+.5*omega*dt, p1=p+omega*dt;
        sample(t);
        if (t>=crest_left && t<=crest_right) {
            double score=INFINITY;
            for (int j=0;j<2;++j) {
                const int i=probes[j];
                const Vec v=u[i]+std::cos(p)*field[i].velocity;
                for (int q=1;q<4;++q) score=std::min(score,v[q]);
            }
            if (score>crest_score) {
                crest_score=score;
                crest_time=t;
                crest_state=u;
            }
        } else if (!saved_crest && t>crest_right && std::isfinite(crest_score)) {
            std::ofstream crest(prefix+"_actual_crest.csv");
            sample_slice(crest_time,crest_state,crest);
            saved_crest=true;
        }
        if (step%100==0 || step==steps) diagnose(t);
        if (step%5000==0) std::cerr<<prefix<<": "<<t<<" / "<<T<<"\n";
        const int half=static_cast<int>(std::lround(p/3.141592653589793));
        if (half<4 && half!=prev_phase && std::abs(p-half*3.141592653589793)<.51*omega*dt) {
            sample_line(t); prev_phase=half;
        }
        if (step==steps) break;
        rhs(u,n1,p);
        for(int i=0;i<n;++i) a[i]=E2*u[i]+Q*n1[i];
        rhs(a,n2,pm);
        for(int i=0;i<n;++i) b[i]=E2*u[i]+Q*n2[i];
        rhs(b,n3,pm);
        for(int i=0;i<n;++i) c[i]=E2*a[i]+Q*(2.*n3[i]-n1[i]);
        rhs(c,n4,p1);
        const bool imaging = next_image<image_phases.size()
            && (image_phases[next_image]*pi/omega <= (step+1)*dt);
        const double image_time=imaging ? image_phases[next_image]*pi/omega : 0.;
        const double blend=imaging ? std::clamp((image_time-t)/dt,0.,1.) : 0.;
        if (imaging) {
            for(int i=0;i<n;++i) {
                const Vec new_state=E*u[i]+F1*n1[i]+F2*(n2[i]+n3[i])+F3*n4[i];
                image_state[i]=u[i]+blend*(new_state-u[i]);
                u[i]=new_state;
            }
            std::ofstream slice(prefix+"_phase_"+std::to_string(image_phases[next_image])+".csv");
            sample_slice(image_time,image_state,slice);
            ++next_image;
        } else {
            for(int i=0;i<n;++i) u[i]=E*u[i]+F1*n1[i]+F2*(n2[i]+n3[i])+F3*n4[i];
        }
    }
    return 0;
} catch(const std::exception& e) { std::cerr<<e.what()<<'\n'; return 1; }


==> write_focused_section.py <==
"""Create the complete LaTeX copy from the measured diagnostics and section."""
from pathlib import Path
import json

s = json.loads(Path("focused_damping_summary.json").read_text())
keys = (
    "prescribed_signed_velocity_min",
    "prescribed_signed_gradient_min",
    "second_group_velocity_max",
    "second_group_gradient_max",
)
values = { k:[s[f"1e{k}"][key] for key in keys] for k in (6,7)}
rows = "\n ".join(rf"$10^{k}$ & " + " & ".join(f"{x:.4f}" for x in values[k])+r"\\" for k in (6,7))
v6,d6,sv6,sd6 = values[6]
v7,d7,sv7,sd7 = values[7]
p6 = s["1e6"]["common_sampled_velocity_peak_min"]
p7 = s["1e7"]["common_sampled_velocity_peak_min"]
if v6>10 and sv6<1 and (d6<=10 or sd6>=1):
    line6 = (
        r"For $\kappa=10^6$, all velocity entries in the first group "
        r"attain the prescribed sign and exceed $10$ in signed value "
        r"at each target peak. The largest sampled absolute velocity "
        rf"entry in the second group is \({sv6:.4f}\). "
        rf"The second-group gradient maximum is \({sd6:.4f}\), "
        r"which exceeds the threshold $1$."
    )
else:
    line6 = (r"For $\kappa=10^6$, the first-group signed velocity minimum "
             rf"is \({v6:.4f}\) and the second-group velocity maximum is \({sv6:.4f}\).")
if min(v7,d7)>10 and max(sv7,sd7)<1:
    line7 = (
        r"For $\kappa=10^7$, both the velocity and the gradient meet "
        r"the first-group peak thresholds and the second-group bounds "
        r"in the numerical diagnostics. The respective second-group "
        rf"maxima are \({sv7:.4f}\) and \({sd7:.4f}\)."
    )
else:
    line7 = (r"For $\kappa=10^7$, the second-group velocity and gradient maxima "
             rf"are \({sv7:.4f}\) and \({sd7:.4f}\), respectively.")
peak = (r"The smallest common sampled velocity peaks over the half-cycles "
        rf"are \({p6:.4f}\) and \({p7:.4f}\), respectively.")
section = Path("focused_section_template.tex").read_text()
section = section.replace("@ROWS@",rows).replace("@INTERPRETATION@", "\n\n".join([line6,line7,peak]))
assert "@ROWS@" not in section and "@INTERPRETATION@" not in section
Path("focused_numerics_section.tex").write_text(section)

base = Path("Quasi-singularity_Euler_damping_comparison_copy.tex")
target = Path("Quasi-singularity_Euler_focused_numerical_copy.tex")
document = (base if base.exists() else target).read_text()
start = document.index(r"\label{sec:numerical-contrast}")
start = document.rfind(r"\section{", 0, start)
end = document.index(r"\subsection*{Acknowledgements}", start)
preamble = document[:start]
old = r"Finally, Section~\ref{eq:proof} completes the proof of Theorem~\ref{thm:quasi-singularity}."
if old in preamble:
    preamble = preamble.replace(old, r"Section~\ref{eq:proof} completes the proof of Theorem~\ref{thm:quasi-singularity}. Section~\ref{sec:numerical-contrast} presents the numerical experiment and reports the velocity and gradient diagnostics for two damping coefficients.")
for label in ("eq:initial data for compressible euler","eq:External force","eq:kappa"):
    preamble = preamble.replace(r"\begin{equation*}\label{"+label+"}",r"\begin{equation*}",1)
tail = document[end:]
avail = r"The numerical code and data used to produce the figures and tables in Section~\ref{sec:numerical-contrast} accompany this manuscript."
tail = tail.replace(avail,r"The source package for this manuscript contains the simulation code, Herglotz coefficients, sampled peak diagnostics, and numerical figures for Section~\ref{sec:numerical-contrast}. The accompanying scripts reproduce the probe histories and spatial profiles.")
target.write_text(preamble+section+"\n\n"+r"\clearpage"+"\n\n"+tail)

